QPanda3: A High-Performance Software-Hardware Collaborative Framework for Large-Scale Quantum-Classical Computing Integration

In emerging quantum-classical integration applications, the classical time cost-especially from compilation and protocol-level communication often exceeds the execution time of quantum circuits themselves, posing a severe bottleneck to practical deployment. To overcome these limitations, QPanda3 has been extensively optimized as a high-performance quantum programming framework tailored for the demands of the NISQ era and quantum-classical hybrid workflows. It features optimized circuit compilation, a custom binary instruction stream (OriginBIS), and hardware-aware execution strategies to significantly reduce latency and communication overhead. OriginBIS achieves up to 86.9$\times$ faster encoding and 35.6$\times$ faster decoding than OpenQASM 2.0, addressing critical bottlenecks in hybrid quantum systems. Benchmarks show 10.7$\times$ compilation speedup and up to 597$\times$ acceleration in compiling large-scale circuits (e.g., a 118-qubit W-state) compared to Qiskit. n high-performance simulation, QPanda3 excels in variational quantum algorithms, achieving up to 26$\times$ faster gradient computation than Qiskit, with minimal time-complexity growth across circuit depths. These capabilities make QPanda3 well-suited for scalable quantum algorithm development in finance, materials science, and combinatorial optimization, while supporting industrial deployment and cloud-based execution in quantum-classical hybrid computing scenarios.

==> code/example_5_2.py <==
from pyqpanda3.core import QProg, draw_qprog, RZ, X1, CZ, SWAP, set_print_options
from pyqpanda3.transpilation import Transpiler, generate_topology

prog_1 = QProg()
prog_1 << RZ(3,1.57) << RZ(4,3.14) << RZ(5,6.28) << CZ(3,4) << CZ(4,5) << CZ(3,5)
set_print_options(2)
print('prog: \n', draw_qprog(prog_1, param_show=True))

topo = [[0,1],[1,2]]

transpiler = Transpiler()
prog_level_0 = transpiler.transpile(prog_1, topo, {}, 0)
print('Transpiler lavel 0: \n', draw_qprog(prog_level_0, param_show=True))

